QUBIC I: Overview and ScienceProgram

The Q $\&$ U Bolometric Interferometer for Cosmology (QUBIC) is a novel kind of polarimeter optimized for the measurement of the B-mode polarization of the Cosmic Microwave Background (CMB), which is one of the major challenges of observational cosmology. The signal is expected to be of the order of a few tens of nK, prone to instrumental systematic effects and polluted by various astrophysical foregrounds which can only be controlled through multichroic observations. QUBIC is designed to address these observational issues with a novel approach that combines the advantages of interferometry in terms of control of instrumental systematic effects with those of bolometric detectors in terms of wide-band, background-limited sensitivity. The QUBIC synthesized beam has a frequency-dependent shape that results in the ability to produce maps of the CMB polarization in multiple sub-bands within the two physical bands of the instrument (150 and 220 GHz). These features make QUBIC complementary to other instruments and makes it particularly well suited to characterize and remove Galactic foreground contamination. In this article, first of a series of eight, we give an overview of the QUBIC instrument design, the main results of the calibration campaign, and present the scientific program of QUBIC including not only the measurement of primordial B-modes, but also the measurement of Galactic foregrounds. We give forecasts for typical observations and measurements: with three years of integration on the sky and assuming perfect foreground removal as well as stable atmospheric conditions from our site in Argentina, our simulations show that we can achieve a statistical sensitivity to the effective tensor-to-scalar ratio (including primordial and foreground B-modes) $\sigma(r)=0.015$.

==> workfiles/bubble_size.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pylab as plt   \n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "L_max = 1000 # m\n",
    "L_min = 500  # m "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def f1(L, r):\n",
    "    return np.rad2deg(L/r)\n",
    "\n",
    "r = np.linspace(1, 10000, 100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "l=np.linspace(200, 800, 100)\n",
    "alpha = np.exp(-(l-300)**2/200**2)\n",
    "alpha_n = alpha / np.amax(alpha)\n",
    "\n",
    "fig, ax1 = plt.subplots()\n",
    "for i,j in zip(l,alpha_n):\n",
    "    # Create some mock data\n",
    "    t = np.arange(0.01, 10.0, 0.01)\n",
    "    data1 = np.exp(t)\n",
    "    data2 = np.sin(2 * np.pi * t)\n",
    "    ax1.set_xlabel('Distance from the telescope [m]')\n",
    "    ax1.set_ylabel('Atmospheric correlation size [deg]', color='black')\n",
    "    #print(i,j)\n",
    "    ax1.plot(r, f1(i, r), 'k-', alpha=j)\n",
    "    ax1.plot([0, 10000], [8.8, 8.8], 'r-')\n",
    "    ax1.tick_params(axis='y', labelcolor='k')\n",
    "    ax1.set_ylim(0, 15)\n",
    "    ax1.set_xlim(0, 10000)\n",
    "    ax1.grid()\n",
    "    \n",
    "ax1.plot(r, f1(800, r), 'k,', alpha=1.0)\n",
    "ax1.plot(r, f1(300,r), 'y-')\n",
    "ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis\n",
    "\n",
    "color = 'g'\n",
    "ax2.set_ylabel('Water vapor concentration', color=color)  # we already handled the x-label with ax1\n",
    "ax2.plot(r, np.exp(-r/2000), 'g-')\n",
    "ax2.tick_params(axis='y', labelcolor=color)\n",
    "plt.savefig(\"bubble_size_dist_raw.svg\", format=\"svg\")\n",
    "fig.tight_layout()  # otherwise the right y-label is slightly clipped\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fb1e2d10ef0>]"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(alpha)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.10539922, 0.11532406, 0.12595194, 0.13730683, 0.14941076,\n",
       "       0.16228335, 0.17594157, 0.19039931, 0.20566703, 0.2217514 ,\n",
       "       0.23865496, 0.25637576, 0.27490703, 0.2942369 , 0.31434808,\n",
       "       0.33521767, 0.35681687, 0.37911089, 0.40205876, 0.42561331,\n",
       "       0.44972111, 0.47432252, 0.49935179, 0.52473722, 0.55040141,\n",
       "       0.57626148, 0.60222953, 0.62821298, 0.65411507, 0.67983545,\n",
       "       0.70527072, 0.73031513, 0.75486126, 0.77880078, 0.80202521,\n",
       "       0.82442671, 0.84589895, 0.8663379 , 0.88564269, 0.90371641,\n",
       "       0.92046694, 0.9358077 , 0.94965844, 0.96194591, 0.97260448,\n",
       "       0.98157678, 0.98881418, 0.99427723, 0.99793602, 0.99977046,\n",
       "       0.99977046, 0.99793602, 0.99427723, 0.98881418, 0.98157678,\n",
       "       0.97260448, 0.96194591, 0.94965844, 0.9358077 , 0.92046694,\n",
       "       0.90371641, 0.88564269, 0.8663379 , 0.84589895, 0.82442671,\n",
       "       0.80202521, 0.77880078, 0.75486126, 0.73031513, 0.70527072,\n",
       "       0.67983545, 0.65411507, 0.62821298, 0.60222953, 0.57626148,\n",
       "       0.55040141, 0.52473722, 0.49935179, 0.47432252, 0.44972111,\n",
       "       0.42561331, 0.40205876, 0.37911089, 0.35681687, 0.33521767,\n",
       "       0.31434808, 0.2942369 , 0.27490703, 0.25637576, 0.23865496,\n",
       "       0.2217514 , 0.20566703, 0.19039931, 0.17594157, 0.16228335,\n",
       "       0.14941076, 0.13730683, 0.12595194, 0.11532406, 0.10539922])"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "alpha"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  },
  "latex_envs": {
   "LaTeX_envs_menu_present": true,
   "autoclose": false,
   "autocomplete": true,
   "bibliofile": "biblio.bib",
   "cite_by": "apalike",
   "current_citInitial": 1,
   "eqLabelWithNumbers": true,
   "eqNumInitial": 1,
   "hotkeys": {
    "equation": "Ctrl-E",
    "itemize": "Ctrl-I"
   },
   "labels_anchors": false,
   "latex_user_defs": false,
   "report_style_numbering": false,
   "user_envs_cfg": false
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

